Constructing the canonical harmonic coordinates of Kerr metric to the fourth post-Minkowskian order

In this paper we construct the canonical harmonic coordinates of the Kerr metric within the multipolar post-Minkowskian (MPM) formalism to the fourth post-Minkowskian (4PM) order. Based on the well known Geroch--Hansen moments of Kerr metric and G\"ursel's theorem, we derive the exact canonical MPM moments $\mathrm{M}_L,\mathrm{S}_L$, which are free of any gauge moments. With these moments, we iteratively compute the gothic metric perturbation $h^{\mu\nu}_{\mathrm{can}}$ up to 4PM order and compute the 4PM canonical metric $g_{\mu\nu}^{\mathrm{can}}$. The resulting spatial and time components of these metrics are even functions of the spin parameter $a$ while the mixed components are odd. This parity property distinguishes the canonical coordinates from other harmonic coordinates. To contrast this minimal-gauge construction, we also extract the 1PM source moments of the Kerr metric in the Jiang--Lin coordinates. We find that the Jiang--Lin representation possesses non-vanishing gauge moments starting from the 1PM order, whereas in the canonical representation gauge moments vanish to all orders. This comparison highlights the canonical coordinates as the most gauge-pure representation of the Kerr metric in the MPM framework. The complete canonical metric for the Schwarzschild case is also computed to all PM orders. A recent independent construction by Damgaard et al. using momentum-space recursion yields 4PM equivalent results expressed as a power series in $a$, providing a cross-validation of our closed-form 4PM canonical metric. The coordinate transformation linking the canonical Kerr coordinates to previously known harmonic Kerr coordinates remains an open problem.

==> CalculationJiangLin.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.3' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[    346605,       9591]
NotebookOptionsPosition[    343470,       9538]
NotebookOutlinePosition[    343912,       9556]
CellTagsIndexPosition[    343869,       9553]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{
       RowBox[{
       "Harmonic", " ", "Kerr", " ", "Metric", " ", "in", " ", "Jiang"}], "-", 
       RowBox[{"Lin", 
        RowBox[{"(", "2014", ")"}]}]}], "]"}], "\n", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"link", ".", "springer", ".", "com"}], "/", "article"}], "/", 
       "10.1007"}], "/", "s10714"}], "-", "014", "-", "1671", "-", "9"}]}], 
   " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "JL", " ", "is", " ", "also", " ", "denoted", " ", "as", " ", "1.", " ", "\n",
      "XJL"}], ",", 
    RowBox[{"X1", " ", "maybe", " ", "written", " ", "as", " ", 
     RowBox[{"X", "."}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"ds2JL", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["dT", "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["R", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", "m"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], 
          SuperscriptBox["Z", "2"]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           RowBox[{
            FractionBox[
             SuperscriptBox["a", "2"], 
             SuperscriptBox["R", "2"]], 
            SuperscriptBox["Z", "2"]}]}], ")"}], "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"X", " ", "dX"}], "+", 
             RowBox[{"Y", " ", "dY"}], "+", 
             RowBox[{"Z", " ", "dZ"}], "+", 
             RowBox[{
              FractionBox[
               SuperscriptBox["a", "2"], 
               SuperscriptBox["R", "2"]], "Z", " ", "dZ"}]}], ")"}], "2"], 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"]}]], "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox["Z", "2"], 
           SuperscriptBox["R", "2"]], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", " ", "dX"}], "+", 
              RowBox[{"Y", " ", "dY"}], "+", 
              RowBox[{"Z", " ", "dZ"}], "-", 
              RowBox[{
               FractionBox[
                SuperscriptBox["R", "2"], "Z"], " ", "dZ"}]}], ")"}], "2"], 
           RowBox[{
            SuperscriptBox["R", "2"], "-", 
            SuperscriptBox["Z", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "m", 
         RowBox[{"(", 
          RowBox[{"R", "+", "m"}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "+", "m"}], ")"}], "2"], "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["R", "2"]], 
          SuperscriptBox["Z", "2"]}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"R", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["a", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", " ", "dX"}], "+", 
              RowBox[{"Y", " ", "dY"}], "+", 
              RowBox[{"Z", " ", "dZ"}], "+", 
              RowBox[{
               FractionBox[
                SuperscriptBox["a", "2"], 
                SuperscriptBox["R", "2"]], "Z", " ", "dZ"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["m", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["a", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"a", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Y", " ", "dX"}], "-", 
              RowBox[{"X", " ", "dY"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            SuperscriptBox["a", "2"]}]], "+", "dT"}], ")"}], "2"]}], "\n", "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "+", "m"}], ")"}], "2"], "+", 
         SuperscriptBox["a", "2"]}], 
        RowBox[{
         SuperscriptBox["R", "2"], "-", 
         SuperscriptBox["Z", "2"]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["m", "2"], " ", "a", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", " ", "dX"}], "+", 
              RowBox[{"Y", " ", "dY"}], "+", 
              RowBox[{"Z", " ", "dZ"}], "+", 
              RowBox[{
               FractionBox[
                SuperscriptBox["a", "2"], 
                SuperscriptBox["R", "2"]], "Z", " ", "dZ"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["m", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["a", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"R", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Y", " ", "dX"}], "-", 
              RowBox[{"X", " ", "dY"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            SuperscriptBox["a", "2"]}]]}], ")"}], "2"]}]}], ")"}]}], 
   ";"}]}]], "Code",
 CellChangeTimes->{{3.9935519532729263`*^9, 3.9935520318821945`*^9}, {
   3.993552076732073*^9, 3.993552077245411*^9}, {3.993552274741049*^9, 
   3.993552277520981*^9}, {3.993553873373068*^9, 3.9935538768614025`*^9}, 
   3.99358450259445*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"170b0aab-7513-1341-9f34-5ce6e9fe7e4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "To", " ", "simplify", " ", "the", " ", "implicit", " ", "function", " ",
       "R", 
      RowBox[{"(", 
       RowBox[{"X", ",", "Y", ",", "Z"}], ")"}], "\n", 
      SuperscriptBox["R", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["R", "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["X", "2"], "+", 
        SuperscriptBox["Y", "2"], "+", 
        SuperscriptBox["Z", "2"], "-", 
        SuperscriptBox["a", "2"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox["Z", "2"]}]}], "=", "0"}], "  ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["X", "2"], "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "+", 
             SuperscriptBox["a", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "-", 
             SuperscriptBox["Z", "2"]}], ")"}]}], 
          SuperscriptBox["R", "2"]], "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["X", "2"], "-", 
           SuperscriptBox["Y", "2"]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      SuperscriptBox["Y", "2"], "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "+", 
             SuperscriptBox["a", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "-", 
             SuperscriptBox["Z", "2"]}], ")"}]}], 
          SuperscriptBox["R", "2"]], "-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["X", "2"], "-", 
           SuperscriptBox["Y", "2"]}], ")"}]}], ")"}]}]}]}], "}"}], " ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"SimplifyXY", "[", "AA_", "]"}], ":=", 
    RowBox[{
     RowBox[{"SimplifyXY", "[", "AA", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SymmetricReduction", "[", "\n", "\t", 
           RowBox[{
            RowBox[{
             RowBox[{"Expand", "[", "AA", "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SuperscriptBox["X", 
                 RowBox[{"(", 
                  RowBox[{"n_", "?", "EvenQ"}], ")"}]], ":>", " ", 
                SuperscriptBox["X2", 
                 RowBox[{"(", 
                  RowBox[{"n", "/", "2"}], ")"}]]}], ",", 
               RowBox[{
                SuperscriptBox["X", 
                 RowBox[{"(", 
                  RowBox[{"n_", "?", "OddQ"}], ")"}]], ":>", " ", 
                RowBox[{
                 SuperscriptBox["X2", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]], 
                 "X"}]}], ",", 
               RowBox[{
                SuperscriptBox["Y", 
                 RowBox[{"(", 
                  RowBox[{"n_", "?", "EvenQ"}], ")"}]], ":>", " ", 
                SuperscriptBox["Y2", 
                 RowBox[{"(", 
                  RowBox[{"n", "/", "2"}], ")"}]]}], ",", 
               RowBox[{
                SuperscriptBox["Y", 
                 RowBox[{"(", 
                  RowBox[{"n_", "?", "OddQ"}], ")"}]], ":>", " ", 
                RowBox[{
                 SuperscriptBox["Y2", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]], 
                 "Y"}]}]}], "}"}]}], ",", "\n", "\t", 
            RowBox[{"{", 
             RowBox[{"X2", ",", "Y2"}], "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X2", "->", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["R", "2"], "+", 
                    SuperscriptBox["a", "2"]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["R", "2"], "-", 
                    SuperscriptBox["Z", "2"]}], ")"}]}], 
                 SuperscriptBox["R", "2"]], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["X", "2"], "-", 
                  SuperscriptBox["Y", "2"]}], ")"}]}], ")"}]}]}], ",", 
            RowBox[{"Y2", "->", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["R", "2"], "+", 
                    SuperscriptBox["a", "2"]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["R", "2"], "-", 
                    SuperscriptBox["Z", "2"]}], ")"}]}], 
                 SuperscriptBox["R", "2"]], "-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["X", "2"], "-", 
                  SuperscriptBox["Y", "2"]}], ")"}]}], ")"}]}]}]}], "}"}]}], "//",
          "Simplify"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Y2", "->", 
          SuperscriptBox["Y", "2"]}], ",", 
         RowBox[{"X2", "->", 
          SuperscriptBox["X", "2"]}]}], "}"}]}], "//", "Simplify"}]}]}], "\n", 
   RowBox[{
    RowBox[{"SimplifyXY", "[", "AA_List", "]"}], " ", ":=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{"SimplifyXY", ",", " ", "AA"}], "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"SimplifyX", "[", "AA_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SymmetricReduction", "[", "\n", "\t", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", "AA", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SuperscriptBox["X", 
                RowBox[{"(", 
                 RowBox[{"n_", "?", "EvenQ"}], ")"}]], ":>", " ", 
               SuperscriptBox["X2", 
                RowBox[{"(", 
                 RowBox[{"n", "/", "2"}], ")"}]]}], ",", 
              RowBox[{
               SuperscriptBox["X", 
                RowBox[{"(", 
                 RowBox[{"n_", "?", "OddQ"}], ")"}]], ":>", " ", 
               RowBox[{
                SuperscriptBox["X2", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]], 
                "X"}]}], ",", 
              RowBox[{
               SuperscriptBox["Y", 
                RowBox[{"(", 
                 RowBox[{"n_", "?", "EvenQ"}], ")"}]], ":>", " ", 
               SuperscriptBox["Y2", 
                RowBox[{"(", 
                 RowBox[{"n", "/", "2"}], ")"}]]}], ",", 
              RowBox[{
               SuperscriptBox["Y", 
                RowBox[{"(", 
                 RowBox[{"n_", "?", "OddQ"}], ")"}]], ":>", " ", 
               RowBox[{
                SuperscriptBox["Y2", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]], 
                "Y"}]}]}], "}"}]}], ",", "\n", "\t", 
           RowBox[{"{", 
            RowBox[{"X2", ",", "Y2"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"Y2", "->", 
           RowBox[{
            RowBox[{"-", "X2"}], "-", 
            SuperscriptBox["Z", "2"], "+", 
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"], "-", 
            RowBox[{
             FractionBox[
              SuperscriptBox["a", "2"], 
              SuperscriptBox["R", "2"]], 
             SuperscriptBox["Z", "2"]}]}]}], "}"}]}], "//", "Simplify"}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y2", "->", 
         SuperscriptBox["Y", "2"]}], ",", 
        RowBox[{"X2", "->", 
         SuperscriptBox["X", "2"]}]}], "}"}]}], "//", "Simplify"}]}], "\n", 
   RowBox[{
    RowBox[{"SimplifyY", "[", "AA_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SymmetricReduction", "[", "\n", "\t", 
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", "AA", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SuperscriptBox["X", 
                RowBox[{"(", 
                 RowBox[{"n_", "?", "EvenQ"}], ")"}]], ":>", " ", 
               SuperscriptBox["X2", 
                RowBox[{"(", 
                 RowBox[{"n", "/", "2"}], ")"}]]}], ",", 
              RowBox[{
               SuperscriptBox["X", 
                RowBox[{"(", 
                 RowBox[{"n_", "?", "OddQ"}], ")"}]], ":>", " ", 
               RowBox[{
                SuperscriptBox["X2", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]], 
                "X"}]}], ",", 
              RowBox[{
               SuperscriptBox["Y", 
                RowBox[{"(", 
                 RowBox[{"n_", "?", "EvenQ"}], ")"}]], ":>", " ", 
               SuperscriptBox["Y2", 
                RowBox[{"(", 
                 RowBox[{"n", "/", "2"}], ")"}]]}], ",", 
              RowBox[{
               SuperscriptBox["Y", 
                RowBox[{"(", 
                 RowBox[{"n_", "?", "OddQ"}], ")"}]], ":>", " ", 
               RowBox[{
                SuperscriptBox["Y2", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]], 
                "Y"}]}]}], "}"}]}], ",", "\n", "\t", 
           RowBox[{"{", 
            RowBox[{"X2", ",", "Y2"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"X2", "->", 
           RowBox[{
            RowBox[{"-", "Y2"}], "-", 
            SuperscriptBox["Z", "2"], "+", 
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"], "-", 
            RowBox[{
             FractionBox[
              SuperscriptBox["a", "2"], 
              SuperscriptBox["R", "2"]], 
             SuperscriptBox["Z", "2"]}]}]}], "}"}]}], "//", "Simplify"}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Y2", "->", 
         SuperscriptBox["Y", "2"]}], ",", 
        RowBox[{"X2", "->", 
         SuperscriptBox["X", "2"]}]}], "}"}]}], "//", 
     "Simplify"}]}]}]}]], "Code",
 CellChangeTimes->{{3.9935520541830482`*^9, 3.993552072784086*^9}, {
  3.9935521892711353`*^9, 3.9935521954190636`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"61a5d83e-16a2-804e-ac8f-b3fba5d7ffd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"get", " ", "the", " ", "JL", " ", "metric"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"gdd1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Symmetrize", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CoefficientArrays", "[", 
            RowBox[{"ds2JL", ",", 
             RowBox[{"{", 
              RowBox[{"dT", ",", "dX", ",", "dY", ",", "dZ"}], "}"}]}], "]"}],
            "//", "Normal"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "//", "Normal"}], "//", 
      "Simplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"gdd1", "=", 
     RowBox[{
      RowBox[{"gdd1", "//", "SimplifyXY"}], "//", "SimplifyXY"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"gdd1", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"gdd1", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "//", "SimplifyX"}], "//", 
      "Simplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"gdd1", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"gdd1", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "//", "SimplifyY"}], "//", 
      "Simplify"}]}], ";"}], "\n", 
   RowBox[{"gdd1", "//", "MatrixForm"}]}]}]], "Code",
 CellChangeTimes->{{3.9935521258992577`*^9, 3.9935521631502132`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b3418452-8b51-e542-ba64-ee15d8d571cf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox["R", "4"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["Z", "2"]}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox["R", "3"]}], "+", 
         SuperscriptBox["R", "4"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["Z", "2"]}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "m", " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "R"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", "Y"}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "Y", " ", 
           SuperscriptBox["Z", "2"]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["m", "2"], " ", "R", " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "-", 
             SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "Y", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "m", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "R"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", "X"}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "X", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["m", "2"], " ", "R", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "3"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "R"}], ")"}], " ", "Z", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "-", 
          SuperscriptBox["Z", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]]},
     {
      FractionBox[
       RowBox[{"2", " ", "a", " ", "m", " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "R"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", "Y"}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "Y", " ", 
           SuperscriptBox["Z", "2"]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["m", "2"], " ", "R", " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "-", 
             SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "Y", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "R"}], ")"}], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "R"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["X", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", "R"}], ")"}], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "X", " ", "Y"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "9"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "3"], " ", "X", " ", "Y", " ", 
         SuperscriptBox["Z", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "14"], " ", 
         SuperscriptBox["Z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "12"], " ", 
         SuperscriptBox["Z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "7"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "3"], " ", "X", " ", "Y", " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "R"}], ")"}], "2"], " ", "X", " ", "Y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m", " ", 
            SuperscriptBox["R", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", "R", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "5"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "3"], " ", "X", " ", "Y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "7"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "5"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "6"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "10"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["R", "3"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"8", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "7"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "5"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["R", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "8"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["R", "6"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "R"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["R", "9"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["R", "7"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["R", "8"]}], "-", 
              RowBox[{
               SuperscriptBox["R", "6"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", 
               SuperscriptBox["R", "7"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "-", 
              RowBox[{
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "5"], "-", 
              RowBox[{"R", " ", 
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "6"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "8"], " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "7"], " ", "R", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["m", "5"], " ", 
            SuperscriptBox["R", "3"], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["X", "2"], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{"16", " ", "m", " ", 
            SuperscriptBox["R", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["R", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["R", "6"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "4"]}], "+", 
              SuperscriptBox["Z", "6"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["R", "8"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "6"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 RowBox[{"37", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["R", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["Z", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["R", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", 
               SuperscriptBox["R", "6"]}], "+", 
              RowBox[{
               SuperscriptBox["Z", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["X", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "5"], " ", 
            SuperscriptBox["R", "3"], " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            SuperscriptBox["Z", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["R", "5"], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"]}], "-", 
              SuperscriptBox["X", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "m", " ", 
            SuperscriptBox["R", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["R", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "6"], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["Z", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "10"}], " ", 
               SuperscriptBox["R", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["Z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "6"]}], "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["Z", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["X", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "R"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "7"], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["X", "2"], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "6"], " ", "R", " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["X", "2"], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["R", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            SuperscriptBox["R", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               SuperscriptBox["R", "4"]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "9"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["X", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["R", "8"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "4"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["R", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["X", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "6"], "+", 
              RowBox[{
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["X", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["R", "7"]}], "+", 
              RowBox[{"R", " ", 
               SuperscriptBox["X", "2"], " ", 
               SuperscriptBox["Z", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["X", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "X", " ", "Y"}], "-", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "10"], " ", "X", " ", "Y", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "9"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "7"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "8"], " ", "X", " ", "Y", " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["R", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "5"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "3"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["R", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "3"], " ", "X", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["R", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "-", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "3"], "-", 
                 RowBox[{"R", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "-", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "X", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "7"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "5"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "5"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "4"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "3"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{"R", " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", "X", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "5"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "4"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "R", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["m", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", "Z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "R"}], ")"}], " ", 
             SuperscriptBox["R", "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "X"}], ")"}]}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "R"}], ")"}], " ", 
           SuperscriptBox["R", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "Y"}], "+", 
          RowBox[{
           SuperscriptBox["a", "8"], " ", "R", " ", "X", " ", 
           SuperscriptBox["Z", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "9"], " ", "Y", " ", 
           SuperscriptBox["Z", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", "R", " ", "X", " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              SuperscriptBox["R", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "+", 
                SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "7"], " ", "Y", " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              SuperscriptBox["R", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "+", 
                SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["R", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], "3"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "R", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "+", 
                SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "4"], "-", 
                RowBox[{
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], "2"], " ", "Y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              SuperscriptBox["R", "5"]}], "-", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "3"], " ", "R", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "+", 
                SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["R", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "5"], " ", "Y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "7"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "5"], " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}], "+", 
                SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["R", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "4"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}], "+", 
                SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "6"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["R", "4"], " ", 
                 SuperscriptBox["Z", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "R"}], ")"}], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}], "+", 
                SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["R", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "4"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}], "+", 
                SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "5"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "3"], " ", 
                 SuperscriptBox["Z", "2"]}], "-", 
                RowBox[{"R", " ", 
                 SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "6"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "4"], " ", 
                 SuperscriptBox["Z", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "m", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "R"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", "X"}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "X", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["m", "2"], " ", "R", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "X", " ", "Y"}], "-", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "10"], " ", "X", " ", "Y", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "9"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "7"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "8"], " ", "X", " ", "Y", " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["R", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "5"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "3"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["R", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "3"], " ", "X", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["R", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "-", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "3"], "-", 
                 RowBox[{"R", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "-", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "X", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "7"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "5"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "5"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["X", "2"], "-", 
              SuperscriptBox["Y", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "4"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "3"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{"R", " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", "X", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "5"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "4"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "R", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["m", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "m", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["R", "3"], "-", 
              RowBox[{"m", " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"R", " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m", "2"]}], " ", 
            SuperscriptBox["R", "6"]}], "+", 
           SuperscriptBox["R", "8"], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "2"]}], " ", 
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"]}], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["Y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "10"], " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "8"], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["R", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["R", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "-", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "3"], "-", 
                 RowBox[{"R", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "-", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "7"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "5"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "5"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "4"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "R", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "R", " ", "Z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "X"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "Y"}], "+", 
           RowBox[{
            SuperscriptBox["a", "9"], " ", "X", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "8"], " ", "R", " ", "Y", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "7"], " ", "X", " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "R", " ", "Y", " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["R", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "3"], " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "4"], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "2"], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "5"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "3"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "5"], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "7"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "5"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "4"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "4"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "4"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "5"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "3"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{"R", " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["m", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "3"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "R"}], ")"}], " ", "Z", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "-", 
          SuperscriptBox["Z", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", "Z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "R"}], ")"}], " ", 
             SuperscriptBox["R", "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "X"}], ")"}]}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "R"}], ")"}], " ", 
           SuperscriptBox["R", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "Y"}], "+", 
          RowBox[{
           SuperscriptBox["a", "8"], " ", "R", " ", "X", " ", 
           SuperscriptBox["Z", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "9"], " ", "Y", " ", 
           SuperscriptBox["Z", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", "R", " ", "X", " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              SuperscriptBox["R", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "+", 
                SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "7"], " ", "Y", " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              SuperscriptBox["R", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "+", 
                SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["R", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], "3"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "R", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "+", 
                SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "4"], "-", 
                RowBox[{
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], "2"], " ", "Y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              SuperscriptBox["R", "5"]}], "-", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "3"], " ", "R", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "+", 
                SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["R", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "5"], " ", "Y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "7"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "5"], " ", 
                 SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}], "+", 
                SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["R", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "4"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}], "+", 
                SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "6"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["R", "4"], " ", 
                 SuperscriptBox["Z", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "R"}], ")"}], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}], "+", 
                SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["R", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "4"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "2"]}], "+", 
                SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "5"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "3"], " ", 
                 SuperscriptBox["Z", "2"]}], "-", 
                RowBox[{"R", " ", 
                 SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["R", "6"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["R", "4"], " ", 
                 SuperscriptBox["Z", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "R", " ", "Z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "X"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "-", "R"}], ")"}], " ", 
            SuperscriptBox["R", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "5"], " ", "Y"}], "+", 
           RowBox[{
            SuperscriptBox["a", "9"], " ", "X", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "8"], " ", "R", " ", "Y", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "7"], " ", "X", " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "R", " ", "Y", " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["R", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "3"], " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "4"], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], "2"], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["R", "5"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "3"], " ", "R", " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "+", 
                 SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["R", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "5"], " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "7"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "5"], " ", 
                  SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "4"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "4"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "4"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "2"]}], "+", 
                 SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "5"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "3"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{"R", " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["R", "6"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["R", "4"], " ", 
                  SuperscriptBox["Z", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["m", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "10"], " ", 
         SuperscriptBox["Z", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "R"}], ")"}], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "R"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", 
         SuperscriptBox["Z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"]}], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "6"]}], "+", 
           RowBox[{"8", " ", "m", " ", 
            SuperscriptBox["R", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "5"], "-", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "-", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "4"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "4"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "R"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["R", "9"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["R", "7"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", "R", " ", 
            SuperscriptBox["Z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "8"]}], "-", 
              RowBox[{
               SuperscriptBox["R", "6"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "-", 
              RowBox[{
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "4"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "7"], "+", 
              RowBox[{
               SuperscriptBox["R", "5"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["R", "3"], " ", 
               SuperscriptBox["Z", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "5"], " ", 
            SuperscriptBox["R", "3"], " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "9"], "-", 
              RowBox[{
               SuperscriptBox["R", "7"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "m", " ", 
            SuperscriptBox["R", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "4"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["R", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["R", "6"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              SuperscriptBox["Z", "6"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "4"]}], "+", 
              SuperscriptBox["Z", "6"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "8"], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["R", "6"], " ", 
               SuperscriptBox["Z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["Z", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.993552182191391*^9, 3.99355221071101*^9}, 
   3.993584560649849*^9, 3.993601103167618*^9, 3.9953182291191216`*^9, 
   3.995362905604553*^9},
 CellLabel->
  "Out[10]//MatrixForm=",ExpressionUUID->"9f50f268-1640-c644-b2e4-\
62165c22c937"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "transformation", " ", "from", " ", "Jiang"}], "-", 
    RowBox[{"Lin", " ", "to", " ", "Boyer"}], "-", "Lindquist"}], " ", "*)"}],
   "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"X1", ",", 
    RowBox[{"R1", " ", "is", " ", "written", " ", "as", " ", "X"}], ",", 
    "R"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"rule1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", 
            RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}], "-", 
           RowBox[{"a", " ", 
            RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", "\n", "      ", 
       RowBox[{"Y", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", 
            RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", "\n", "      ", 
       RowBox[{"Z", "->", 
        RowBox[{"R", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ",", "\n", "      ", 
       RowBox[{"dT", "->", "dt"}], ",", "\n", "      ", 
       RowBox[{"dX", "->", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}], "-", 
            RowBox[{"a", " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}], 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", "d\[Theta]"}], "   ", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dR", " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}], "-", 
            RowBox[{"R", " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}], " ", 
             "d\[CurlyPhi]1"}], " ", "-", 
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
             "d\[CurlyPhi]1"}]}], ")"}], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], ",", "\n", "      ", 
       RowBox[{"dY", "->", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}], "+", 
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}], 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", "d\[Theta]"}], "   ", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dR", " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}], "+", 
            RowBox[{"R", " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
             "d\[CurlyPhi]1"}], " ", "-", 
            RowBox[{"a", " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}], " ", 
             "d\[CurlyPhi]1"}]}], ")"}], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], ",", "\n", "      ", 
       RowBox[{"dZ", "->", 
        RowBox[{
         RowBox[{"dR", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{"R", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "d\[Theta]"}]}]}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rule2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d\[CurlyPhi]1", "->", 
        RowBox[{"d\[CurlyPhi]", "+", 
         FractionBox[
          RowBox[{"a", " ", "dr"}], 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", "m", " ", "r"}], "+", 
           SuperscriptBox["a", "2"]}]]}]}], ",", 
       RowBox[{"dR", "->", "dr"}], ",", 
       RowBox[{"R", "->", 
        RowBox[{"r", "-", "m"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Kerr", " ", "Metric", " ", "in", "  ", "Boyer"}], "-", 
     "Lindquist"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"ds2BL", "=", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dt", ",", "dr", ",", "d\[Theta]", ",", "d\[CurlyPhi]"}], 
        "}"}], ".", 
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", "*", "m", "*", "r"}], 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], "*", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              SuperscriptBox["r", "2"]}]]}], "0", "0", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "m", "*", "r"}], ")"}], "*", "a", "*", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], "*", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             SuperscriptBox["r", "2"]}]]},
          {"0", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], "*", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              SuperscriptBox["r", "2"]}], 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              RowBox[{"2", "*", "m", "*", "r"}], "+", 
              SuperscriptBox["r", "2"]}]]}], "0", "0"},
          {"0", "0", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], "*", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              SuperscriptBox["r", "2"]}], ")"}]}], "0"},
          {
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "m", "*", "r"}], ")"}], "*", "a", "*", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], "*", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             SuperscriptBox["r", "2"]}]], "0", "0", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{" ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "*", "m", "*", "r"}], ")"}], "*", 
               SuperscriptBox["a", "2"], "*", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], "*", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              SuperscriptBox["r", "2"]}]]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}], ".", 
       RowBox[{"{", 
        RowBox[{"dt", ",", "dr", ",", "d\[Theta]", ",", "d\[CurlyPhi]"}], 
        "}"}]}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"difference", " ", "should", " ", "be", " ", "0"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ds2JL", "/.", "rule1"}], ")"}], "/.", "rule2"}], ")"}], "-", 
     "ds2BL"}], "//", "Simplify"}]}]}]], "Code",
 CellChangeTimes->{{3.993552249943529*^9, 3.993552293192932*^9}, {
   3.993552333554529*^9, 3.9935523924989033`*^9}, 3.9935845609349747`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"95253be3-64ab-c64d-af73-ce243402c270"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9935524075202217`*^9, 3.993584572907469*^9, 
  3.9936011099188232`*^9, 3.995362913635193*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"882a2bd4-d55f-6947-9c5f-ab51dcea7d0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "Jacobi", " ", "matrix"}], " ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "\n", 
        RowBox[{
         RowBox[{"dX", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"R", " ", 
               RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}], "-", 
              RowBox[{"a", " ", 
               RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}], 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", "d\[Theta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"dR", " ", 
               RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}], "-", 
              RowBox[{"R", " ", 
               RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}], " ", 
               "d\[CurlyPhi]1"}], " ", "-", 
              RowBox[{"a", " ", 
               RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
               "d\[CurlyPhi]1"}]}], ")"}], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], ",", "\n", 
         RowBox[{"dY", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"R", " ", 
               RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}], "+", 
              RowBox[{"a", " ", 
               RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}], 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", "d\[Theta]"}], "   ", 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"dR", " ", 
               RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}], "+", 
              RowBox[{"R", " ", 
               RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
               "d\[CurlyPhi]1"}], " ", "-", 
              RowBox[{"a", " ", 
               RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}], " ", 
               "d\[CurlyPhi]1"}]}], ")"}], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], ",", "\n", 
         RowBox[{"dZ", "->", 
          RowBox[{
           RowBox[{"dR", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
           RowBox[{"R", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "d\[Theta]"}]}]}]}], 
        "\n", "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d\[CurlyPhi]1", "->", 
          RowBox[{"d\[CurlyPhi]", "+", 
           FractionBox[
            RowBox[{"a", " ", "dr"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{"2", "m", " ", "r"}], "+", 
             SuperscriptBox["a", "2"]}]]}]}], ",", 
         RowBox[{"dR", "->", "dr"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"dr", ",", "d\[Theta]", ",", "d\[CurlyPhi]"}], "}"}]}], "]"}], 
    "//", "MatrixForm"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Jacobi1", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0", "0", "0"},
        {"0", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             RowBox[{"2", " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"]}]], "-", 
           FractionBox[
            RowBox[{"a", " ", "R", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}], 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             RowBox[{"2", " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"]}]]}], ")"}], 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}], "-", 
            RowBox[{"a", " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", 
            RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
           RowBox[{"R", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}]},
        {"0", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"a", " ", "R", " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             RowBox[{"2", " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"]}]], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}], 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             RowBox[{"2", " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"]}]]}], ")"}], 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}]}], "+", 
            RowBox[{"R", " ", 
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", 
            RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
           RowBox[{"a", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}]},
        {"0", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         RowBox[{
          RowBox[{"-", "R"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "0"}
       }], "\[NoBreak]", ")"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Inverse", " ", "of", " ", "Boyer"}], "-", 
     RowBox[{"Lindquist", " ", 
      SuperscriptBox["guu", "BL"]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"guuBL", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "+", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], "0", 
          "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "a", " ", "m", " ", "r"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]},
         {"0", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "m", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "0", "0"},
         {"0", "0", 
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "0"},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "a", " ", "m", " ", "r"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], "0", 
          "0", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Inverse", " ", "of", " ", "JL", " ", "guu1"}], "=", 
     RowBox[{"J", ".", 
      SuperscriptBox["guu", "BL"], ".", 
      RowBox[{"Transpose", "[", "J", "]"}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"AA1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Jacobi1", ".", "guuBL", ".", 
           RowBox[{"Transpose", "[", "Jacobi1", "]"}]}], "/.", 
          RowBox[{"{", "\n", 
           RowBox[{
            RowBox[{"r", "->", 
             RowBox[{"R", "+", "m"}]}], ",", 
            RowBox[{
             RowBox[{"Cos", "[", "\[CurlyPhi]1", "]"}], "\[Rule]", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", " ", "X"}], "+", 
                 RowBox[{"a", " ", "Y"}]}], ")"}], " ", 
               RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}]]}], ",", 
            RowBox[{
             RowBox[{"Sin", "[", "\[CurlyPhi]1", "]"}], "\[Rule]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", " ", "X"}], "-", 
                  RowBox[{"R", " ", "Y"}]}], ")"}], " ", 
                RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["R", "2"]}]]}]}]}], "}"}]}], "//", 
         "Simplify"}], ")"}], "/.", 
       RowBox[{"{", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "->", 
          FractionBox["Z", "R"]}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "\[Theta]"}], "]"}], "->", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["Z", "R"], ")"}], "2"]}], "-", "1"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["R", "2"], "-", 
             SuperscriptBox["Z", "2"]}]], "R"]}], ",", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "->", 
          FractionBox["Z", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["R", "2"], "-", 
             SuperscriptBox["Z", "2"]}]]]}], ",", 
         RowBox[{
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "->", 
          FractionBox["R", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["R", "2"], "-", 
             SuperscriptBox["Z", "2"]}]]]}]}], "}"}]}], "//", "Simplify"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"AA1", "=", 
     RowBox[{"SimplifyXY", "[", "AA1", "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Simplify", " ", "the", " ", "implicit", " ", "function", " ", "R", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"X", ",", "Y", ",", "Z"}], ")"}], "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"guu1", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"m", "+", "R"}], ")"}], "2"]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox["R", "3"]}], "+", 
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
          FractionBox[
           RowBox[{"2", " ", "a", " ", "m", " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", "Y"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "a", " ", "m", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], " ", "X"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox["R", "3"]}], "+", 
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0"},
         {
          FractionBox[
           RowBox[{"2", " ", "a", " ", "m", " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", "Y"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          FractionBox[
           RowBox[{
            SuperscriptBox["R", "8"], "+", 
            RowBox[{
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["Z", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["R", "6"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["R", "2"], " ", 
                SuperscriptBox["Z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["R", "4"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "2"], " ", 
                SuperscriptBox["Z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["R", "2"]}], "+", 
                  SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["R", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "2"], "-", 
               SuperscriptBox["X", "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["R", "4"], " ", 
             SuperscriptBox["X", "2"]}], "-", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["R", "3"], " ", "X", " ", "Y"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", 
               SuperscriptBox["R", "2"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 SuperscriptBox["Y", "2"]}], ")"}]}], "+", 
              RowBox[{"R", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["R", "2"]}], ")"}], "X", " ", "Y"}]}], 
             ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m", "2"], " ", "R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", " ", "X"}], "+", 
               RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox["R", "3"]}], "+", 
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "a", " ", "m", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], " ", "X"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox["R", "3"]}], "+", 
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", 
               SuperscriptBox["R", "2"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 SuperscriptBox["Y", "2"]}], ")"}]}], "+", 
              RowBox[{"R", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["R", "2"]}], ")"}], "X", " ", "Y"}]}], 
             ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          FractionBox[
           RowBox[{
            SuperscriptBox["R", "8"], "+", 
            RowBox[{
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["Z", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["R", "6"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["R", "2"], " ", 
                SuperscriptBox["Z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["R", "4"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "2"], " ", 
                SuperscriptBox["Z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["R", "2"]}], "+", 
                  SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["R", "2"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "2"], "-", 
               SuperscriptBox["Y", "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["R", "4"], " ", 
             SuperscriptBox["Y", "2"]}], "+", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["R", "3"], " ", "X", " ", "Y"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "X"}], "-", 
              RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m", "2"], " ", "R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", " ", "X"}], "+", 
               RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox["R", "3"]}], "+", 
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "X"}], "-", 
              RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["R", "3"]}], "+", 
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          FractionBox[
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["m", "2"]}], ")"}], " ", 
             SuperscriptBox["Z", "2"]}]}], 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["R", "2"]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["R", "3"]}], "+", 
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\n", 
   RowBox[{"SimplifyXY", "[", 
    RowBox[{"guu1", "-", "AA1"}], "]"}], "\n", 
   RowBox[{"Clear", "[", "AA1", "]"}], "\n", "\n", 
   RowBox[{"guu1", "//", "MatrixForm"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Inverse", " ", "of", " ", "JL", " ", "metric"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"gdd1", ".", "guu1"}], ")"}], "//", "SimplifyXY"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["gJL", "\[Alpha]\[Mu]"], 
      SubscriptBox["gJL", "\[Mu]\[Beta]"]}], "=", 
     SubscriptBox[
      SuperscriptBox["\[Delta]", "\[Alpha]"], "\[Beta]"]}], " ", "*)"}], "\n", 
   RowBox[{"detg1", "=", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Det", "[", "guu1", "]"}], "//", "SimplifyXY"}], ")"}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Det", " ", "of", " ", "JL", " ", "metric"}], " ", 
      "*)"}]}]}]}]}]], "Code",
 CellChangeTimes->{
  3.993552426348652*^9, {3.9935524709963627`*^9, 3.9935525559936485`*^9}, {
   3.993552592945265*^9, 3.9935527386186657`*^9}, {3.993552770614559*^9, 
   3.9935528536312485`*^9}, 3.9935529180386353`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"4f69bdd5-5e69-0443-88c4-4e61f9eac796"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993552440008106*^9, {3.993552759049597*^9, 3.9935528000313416`*^9}, 
   3.993552859192732*^9, 3.9935530005846844`*^9, 3.9935845840902786`*^9, 
   3.9936011143465214`*^9, 3.995362917515459*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"c04a4557-083e-b448-a945-9d8e9344f06f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox[
        RowBox[{"2", " ", "m", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "R"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "m", " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "R"}], ")"}], " ", "Y"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "m", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "R"}], ")"}], " ", "X"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "a", " ", "m", " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "R"}], ")"}], " ", "Y"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["R", "8"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["X", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "-", 
           SuperscriptBox["X", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["Z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["R", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["R", "2"]}], ")"}], " ", "X", " ", "Y"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["X", "2"], "-", 
             SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", "X"}], "+", 
           RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "m", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "R"}], ")"}], " ", "X"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["R", "2"]}], ")"}], " ", "X", " ", "Y"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["X", "2"], "-", 
             SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["R", "8"], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Y", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "-", 
           SuperscriptBox["Y", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["Z", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["R", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "X"}], "-", 
          RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", "X"}], "+", 
           RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["R", "3"]}], "+", 
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "X"}], "-", 
          RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox["R", "3"]}], "+", 
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["R", "4"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["Z", "2"]}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{"2", " ", "m", " ", 
         SuperscriptBox["R", "3"]}], "+", 
        SuperscriptBox["R", "4"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["Z", "2"]}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.993552440008106*^9, {3.993552759049597*^9, 3.9935528000313416`*^9}, 
   3.993552859192732*^9, 3.9935530005846844`*^9, 3.9935845840902786`*^9, 
   3.9936011143465214`*^9, 3.995362917624237*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"3aa1e821-18f6-b64e-883e-\
734ab1021bd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993552440008106*^9, {3.993552759049597*^9, 3.9935528000313416`*^9}, 
   3.993552859192732*^9, 3.9935530005846844`*^9, 3.9935845840902786`*^9, 
   3.9936011143465214`*^9, 3.9953629246947384`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"5798a623-98fe-a045-b445-3b3ff8870ceb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["R", "2"]}], "+", 
      RowBox[{"2", " ", "m", " ", 
       SuperscriptBox["R", "3"]}], "+", 
      SuperscriptBox["R", "4"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Z", "2"]}]}], ")"}], "2"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["R", "4"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Z", "2"]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{
  3.993552440008106*^9, {3.993552759049597*^9, 3.9935528000313416`*^9}, 
   3.993552859192732*^9, 3.9935530005846844`*^9, 3.9935845840902786`*^9, 
   3.9936011143465214`*^9, 3.9953629249794903`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"40d1672d-e67c-2246-b7b8-159f724b53a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SuperscriptBox["h", "\[Alpha]\[Beta]"], " ", "of", " ", "JL"}], " ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{"Z", ">", "0"}], ",", 
      RowBox[{"m", ">", "0"}]}], "}"}]}], "\n", 
   RowBox[{
    RowBox[{"AA1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"-", "detg1"}]], "*", "guu1"}], "-", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], "]"}]}], 
      "//", "SimplifyXY"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"huu1", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "2"], " ", "R"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m", "+", "R"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{"3", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"3", " ", "m", " ", "R"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["R", "2"]}]}], ")"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
          FractionBox[
           RowBox[{"2", " ", "a", " ", "m", " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", "Y"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "a", " ", "m", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], " ", "X"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0"},
         {
          FractionBox[
           RowBox[{"2", " ", "a", " ", "m", " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", "Y"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["R", "2"], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["R", "2"], "-", 
                  SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", "a", " ", 
                SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
               RowBox[{
                SuperscriptBox["R", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["R", "2"], "-", 
                  SuperscriptBox["a", "2"]}], ")"}], 
                SuperscriptBox["X", "2"]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], "R", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", 
               SuperscriptBox["R", "2"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 SuperscriptBox["Y", "2"]}], ")"}]}], "-", 
              RowBox[{"R", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "-", 
                 SuperscriptBox["a", "2"]}], ")"}], "X", " ", "Y"}]}], 
             ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m", "2"], " ", "R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", " ", "X"}], "+", 
               RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "a", " ", "m", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "R"}], ")"}], " ", "X"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], "R", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", 
               SuperscriptBox["R", "2"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["X", "2"], "-", 
                 SuperscriptBox["Y", "2"]}], ")"}]}], "-", 
              RowBox[{"R", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R", "2"], "-", 
                 SuperscriptBox["a", "2"]}], ")"}], "X", " ", "Y"}]}], 
             ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["R", "2"], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["R", "2"], "-", 
                  SuperscriptBox["Z", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", "a", " ", 
                SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
               RowBox[{
                SuperscriptBox["R", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["R", "2"], "-", 
                  SuperscriptBox["a", "2"]}], ")"}], 
                SuperscriptBox["Y", "2"]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "X"}], "-", 
              RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m", "2"], " ", "R", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", " ", "X"}], "+", 
               RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "4"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "X"}], "-", 
              RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["Z", "2"]}], 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\n", 
   RowBox[{"SimplifyXY", "[", 
    RowBox[{"huu1", "-", "AA1"}], "]"}], "\n", 
   RowBox[{"Clear", "[", "AA1", "]"}], "\n", "\n", "\n", 
   RowBox[{"huu1", "//", "MatrixForm", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      SuperscriptBox["h", "\[Alpha]\[Beta]"], " ", "of", " ", "JL"}], " ", 
     "*)"}]}]}]}]], "Code",
 CellChangeTimes->{{3.9935528986005*^9, 3.993553012145916*^9}, {
  3.9935873492393*^9, 3.9935873514211063`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"7f936086-eae3-4f49-a7ca-a643fec4c114"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R", ">", "0"}], ",", 
   RowBox[{"a", ">", "0"}], ",", 
   RowBox[{"Z", ">", "0"}], ",", 
   RowBox[{"m", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9935529857999268`*^9, 3.993553012814312*^9}, 
   3.993584604597473*^9, 3.9935847105601654`*^9, 3.9936011322359867`*^9, 
   3.9953630046679344`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"71923fde-bf19-df46-a3e3-fcd71bb5baab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9935529857999268`*^9, 3.993553012814312*^9}, 
   3.993584604597473*^9, 3.9935847105601654`*^9, 3.9936011322359867`*^9, 
   3.9953630083902473`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"c5476f5c-0c33-0045-9b6b-ebdef05d2b0e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", "R"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "R"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["m", "2"], "+", 
              RowBox[{"3", " ", "m", " ", "R"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["R", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "m", " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "R"}], ")"}], " ", "Y"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "m", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "R"}], ")"}], " ", "X"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "a", " ", "m", " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "R"}], ")"}], " ", "Y"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "R"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", "X", " ", "Y"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["X", "2"], "-", 
             SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", "X"}], "+", 
           RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "m", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "R"}], ")"}], " ", "X"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "R"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", "X", " ", "Y"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["X", "2"], "-", 
             SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "a", " ", 
            SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            SuperscriptBox["Y", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "X"}], "-", 
          RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", "X"}], "+", 
           RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "X"}], "-", 
          RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["Z", "2"]}], 
        RowBox[{
         SuperscriptBox["R", "4"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["Z", "2"]}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9935529857999268`*^9, 3.993553012814312*^9}, 
   3.993584604597473*^9, 3.9935847105601654`*^9, 3.9936011322359867`*^9, 
   3.9953630084789085`*^9},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"d88571ff-1663-5b42-96e0-\
6c73cb599ced"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "the", " ", "partial", " ", "Derivative", " ", "of", " ", "implicit", " ",
       "function", " ", "R", 
      RowBox[{"(", 
       RowBox[{"X", ",", "Y", ",", "Z"}], ")"}], "\n", 
      SuperscriptBox["R", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["R", "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["X", "2"], "+", 
        SuperscriptBox["Y", "2"], "+", 
        SuperscriptBox["Z", "2"], "-", 
        SuperscriptBox["a", "2"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox["Z", "2"]}]}], "=", "0"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"ruleR1", "=", 
    RowBox[{"{", 
     RowBox[{"(*", " ", 
      RowBox[{"1", " ", "order", " ", "Derivative"}], " ", "*)"}], "\n", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"x1", " ", 
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
           "3"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", "4"}],
           " ", "+", " ", 
          RowBox[{
           RowBox[{"a", "^", "2"}], " ", 
           RowBox[{"x3", "^", "2"}]}]}], ")"}]]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"x2", " ", 
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
           "3"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", "4"}],
           " ", "+", " ", 
          RowBox[{
           RowBox[{"a", "^", "2"}], " ", 
           RowBox[{"x3", "^", "2"}]}]}], ")"}]]}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"x3", " ", 
          RowBox[{"R", "[", 
           RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
             "2"}], " ", "+", " ", 
            RowBox[{"a", "^", "2"}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", "4"}],
           " ", "+", " ", 
          RowBox[{
           RowBox[{"a", "^", "2"}], " ", 
           RowBox[{"x3", "^", "2"}]}]}], ")"}]]}], ",", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{"2", " ", "order", " ", "Derivative"}], " ", "*)"}], "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"2", ",", " ", "0", ",", " ", "0"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", "3"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "4"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"x3", "^", "2"}]}]}], ")"}]], " ", "-", " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "5"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "4"}], " ", "-", " ", 
             RowBox[{"3", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{"x3", "^", "2"}]}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
             "4"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{"x3", "^", "2"}]}]}], ")"}], "^", "3"}]]}]}], ",", "\n", 
      "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"0", ",", " ", "2", ",", " ", "0"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", "3"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "4"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"x3", "^", "2"}]}]}], ")"}]], " ", "-", " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x2", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "5"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "4"}], " ", "-", " ", 
             RowBox[{"3", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{"x3", "^", "2"}]}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
             "4"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{"x3", "^", "2"}]}]}], ")"}], "^", "3"}]]}]}], ",", "\n", 
      "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"0", ",", " ", "0", ",", " ", "2"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       RowBox[{
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "2"}], " ", "+", " ", 
             RowBox[{"a", "^", "2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "2"}], " ", "+", " ", 
             RowBox[{"3", " ", 
              RowBox[{"x3", "^", "2"}]}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
             "4"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{"x3", "^", "2"}]}]}], ")"}], "^", "2"}]], " ", "-", " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"4", " ", 
           RowBox[{"x3", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "5"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"R", "[", 
                RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
               "2"}], " ", "+", " ", 
              RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
             "4"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{"x3", "^", "2"}]}]}], ")"}], "^", "3"}]]}]}], ",", "\n", 
      "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"1", ",", " ", "1", ",", " ", "0"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"x1", " ", "x2", " ", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "5"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "4"}], " ", "-", " ", 
             RowBox[{"3", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{"x3", "^", "2"}]}]}], ")"}]}], ")"}], 
         RowBox[{" ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "4"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{"x3", "^", "2"}]}]}], ")"}], "^", "3"}]}]]}]}], ",", 
      "\n", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"x1", " ", "x3", " ", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "6"}], " ", "+", " ", 
             RowBox[{"3", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"R", "[", 
                RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
               "4"}]}], " ", "-", " ", 
             RowBox[{"3", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"R", "[", 
                RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
               "2"}], " ", 
              RowBox[{"x3", "^", "2"}]}], " ", "-", " ", 
             RowBox[{
              RowBox[{"a", "^", "4"}], " ", 
              RowBox[{"x3", "^", "2"}]}]}], ")"}]}], ")"}], 
         RowBox[{" ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "4"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{"x3", "^", "2"}]}]}], ")"}], "^", "3"}]}]]}]}], ",", 
      "\n", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"0", ",", " ", "1", ",", " ", "1"}], "]"}], "[", "R", "]"}],
         "[", 
        RowBox[{"x1_", ",", " ", "x2_", ",", " ", "x3_"}], "]"}], " ", ":>", 
       " ", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"x2", " ", "x3", " ", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
            "3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
              "6"}], " ", "+", " ", 
             RowBox[{"3", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"R", "[", 
                RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
               "4"}]}], " ", "-", " ", 
             RowBox[{"3", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"R", "[", 
                RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
               "2"}], " ", 
              RowBox[{"x3", "^", "2"}]}], " ", "-", " ", 
             RowBox[{
              RowBox[{"a", "^", "4"}], " ", 
              RowBox[{"x3", "^", "2"}]}]}], ")"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", 
              RowBox[{"x1", ",", " ", "x2", ",", " ", "x3"}], "]"}], "^", 
             "4"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{"x3", "^", "2"}]}]}], ")"}], "^", "3"}]]}]}]}], "}"}]}], 
   ";"}]}]], "Code",
 CellChangeTimes->{3.993553057348831*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"ac7d37da-a51a-864f-bda2-14e979c385d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Beta]"], 
     SuperscriptBox[
      SubscriptBox["h", "JL"], "\[Alpha]\[Beta]"]}], "=", "0"}], " ", "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"huu1", "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"R", "->", 
               RowBox[{"R", "[", 
                RowBox[{"X", ",", "Y", ",", "Z"}], "]"}]}], "}"}]}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"T", ",", "X", ",", "Y", ",", "Z"}], "}"}], "[", 
             RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "/.", "ruleR1"}], 
         ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "->", "R"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "SimplifyXY"}]}]], "Code",
 CellChangeTimes->{{3.9935871905459824`*^9, 3.9935873366361256`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"138d6353-5553-524b-a123-ae196fa10329"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.99358729269368*^9, 3.99358731495755*^9}, 
   3.9936011495296726`*^9, 3.995363017257721*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"0ed68455-b95f-d94d-94cd-7617613ec4db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["hJL", "\[Mu]\[Nu]"], "[", "1", "]"}], ",", 
    RowBox[{
     SuperscriptBox["hJL", "\[Mu]\[Nu]"], "[", "2", "]"}]}], " ", "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"huu1", "/.", 
       RowBox[{"{", 
        RowBox[{"m", "->", 
         FractionBox[
          RowBox[{"G", " ", "M"}], 
          SuperscriptBox["c", "2"]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"G", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], "\n", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"huu1", "/.", 
       RowBox[{"{", 
        RowBox[{"m", "->", 
         FractionBox[
          RowBox[{"G", " ", "M"}], 
          SuperscriptBox["c", "2"]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"G", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], "\n", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"huu1", "/.", 
       RowBox[{"{", 
        RowBox[{"m", "->", 
         FractionBox[
          RowBox[{"G", " ", "M"}], 
          SuperscriptBox["c", "2"]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"G", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], "\n", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"huu1", "/.", 
       RowBox[{"{", 
        RowBox[{"m", "->", 
         FractionBox[
          RowBox[{"G", " ", "M"}], 
          SuperscriptBox["c", "2"]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"G", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], "\n", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"huu1", "/.", 
       RowBox[{"{", 
        RowBox[{"m", "->", 
         FractionBox[
          RowBox[{"G", " ", "M"}], 
          SuperscriptBox["c", "2"]]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"G", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}]}]}]], "Code",
 CellChangeTimes->{{3.9935847164114056`*^9, 3.9935847282683105`*^9}, {
  3.9935848501584473`*^9, 3.993584898981905*^9}, {3.993584990884924*^9, 
  3.9935849921994743`*^9}, {3.9935851606644707`*^9, 3.9935851886465225`*^9}, {
  3.993601014752611*^9, 3.9936010227053585`*^9}, {3.9936011605587654`*^9, 
  3.993601167876894*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c52fe413-396b-9b4f-a366-03412c10123a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"M", " ", 
             SuperscriptBox["R", "3"]}], ")"}], " ", "G"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["R", "3"]}], ")"}], " ", 
          SuperscriptBox["G", "3"]}], 
         RowBox[{
          SuperscriptBox["c", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"]}]}], ")"}]}], ")"}], " ", 
          SuperscriptBox["G", "4"]}], 
         RowBox[{
          SuperscriptBox["c", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 1, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {(-4) $CellContext`c^(-2) $CellContext`M \
$CellContext`R^3/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), \
-$CellContext`c^(-4) $CellContext`M^2 $CellContext`R^2 ($CellContext`a^2 + \
$CellContext`R^2)^(-1) (3 $CellContext`a^2 + 
          7 $CellContext`R^2)/($CellContext`R^4 + $CellContext`a^2 \
$CellContext`Z^2), (-8) $CellContext`c^(-6) $CellContext`M^3 $CellContext`R^3 \
($CellContext`a^2 + $CellContext`R^2)^(-1)/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2), (-4) $CellContext`c^(-8) $CellContext`M^4 \
$CellContext`R^2 ($CellContext`a^2 + $CellContext`R^2)^(-2) ($CellContext`a^2 + 
          2 $CellContext`R^2)/($CellContext`R^4 + $CellContext`a^2 \
$CellContext`Z^2)}, 1, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", 
          SuperscriptBox["R", "3"], " ", "Y", " ", "G"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["R", "2"], " ", "Y", " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["R", "3"], " ", "Y", " ", 
          SuperscriptBox["G", "3"]}], 
         RowBox[{
          SuperscriptBox["c", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["R", "2"], " ", "Y", " ", 
          SuperscriptBox["G", "4"]}], 
         RowBox[{
          SuperscriptBox["c", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 1, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 0, {
        2 $CellContext`a $CellContext`c^(-2) $CellContext`M $CellContext`R^3 \
($CellContext`a^2 + $CellContext`R^2)^(-1) $CellContext`Y/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2), 
         2 $CellContext`a $CellContext`c^(-4) $CellContext`M^2 \
$CellContext`R^2 ($CellContext`a^2 + $CellContext`R^2)^(-1) \
$CellContext`Y/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), 
         2 $CellContext`a $CellContext`c^(-6) $CellContext`M^3 \
$CellContext`R^3 ($CellContext`a^2 + $CellContext`R^2)^(-2) \
$CellContext`Y/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), 
         2 $CellContext`a $CellContext`c^(-8) $CellContext`M^4 \
$CellContext`R^2 ($CellContext`a^2 + $CellContext`R^2)^(-2) \
$CellContext`Y/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2)}, 1, 5, 
        1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"a", " ", "M", " ", 
             SuperscriptBox["R", "3"], " ", "X"}], ")"}], " ", "G"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"a", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["R", "2"], " ", "X"}], ")"}], " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"a", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["R", "3"], " ", "X"}], ")"}], " ", 
          SuperscriptBox["G", "3"]}], 
         RowBox[{
          SuperscriptBox["c", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"a", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["R", "2"], " ", "X"}], ")"}], " ", 
          SuperscriptBox["G", "4"]}], 
         RowBox[{
          SuperscriptBox["c", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 1, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {(-2) $CellContext`a $CellContext`c^(-2) $CellContext`M \
$CellContext`R^3 ($CellContext`a^2 + $CellContext`R^2)^(-1) \
$CellContext`X/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), (-2) \
$CellContext`a $CellContext`c^(-4) $CellContext`M^2 $CellContext`R^2 \
($CellContext`a^2 + $CellContext`R^2)^(-1) $CellContext`X/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2), (-2) $CellContext`a $CellContext`c^(-6) \
$CellContext`M^3 $CellContext`R^3 ($CellContext`a^2 + $CellContext`R^2)^(-2) \
$CellContext`X/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), (-2) \
$CellContext`a $CellContext`c^(-8) $CellContext`M^4 $CellContext`R^2 \
($CellContext`a^2 + $CellContext`R^2)^(-2) $CellContext`X/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2)}, 1, 5, 1],
       Editable->False], "0"},
     {
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "a", " ", "M", " ", 
          SuperscriptBox["R", "3"], " ", "Y", " ", "G"}], 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["R", "2"], " ", "Y", " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["R", "3"], " ", "Y", " ", 
          SuperscriptBox["G", "3"]}], 
         RowBox[{
          SuperscriptBox["c", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["R", "2"], " ", "Y", " ", 
          SuperscriptBox["G", "4"]}], 
         RowBox[{
          SuperscriptBox["c", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 1, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 0, {
        2 $CellContext`a $CellContext`c^(-2) $CellContext`M $CellContext`R^3 \
($CellContext`a^2 + $CellContext`R^2)^(-1) $CellContext`Y/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2), 
         2 $CellContext`a $CellContext`c^(-4) $CellContext`M^2 \
$CellContext`R^2 ($CellContext`a^2 + $CellContext`R^2)^(-1) \
$CellContext`Y/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), 
         2 $CellContext`a $CellContext`c^(-6) $CellContext`M^3 \
$CellContext`R^3 ($CellContext`a^2 + $CellContext`R^2)^(-2) \
$CellContext`Y/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), 
         2 $CellContext`a $CellContext`c^(-8) $CellContext`M^4 \
$CellContext`R^2 ($CellContext`a^2 + $CellContext`R^2)^(-2) \
$CellContext`Y/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2)}, 1, 5, 
        1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["a", "2"]}], "+", 
                SuperscriptBox["R", "2"]}], ")"}], " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["R", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "-", 
                SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["G", "2"]}], 
          RowBox[{
           SuperscriptBox["c", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {-$CellContext`c^(-4) $CellContext`M^2 ($CellContext`a^2 + \
$CellContext`R^2)^(-2) ($CellContext`R^4 + $CellContext`a^2 \
$CellContext`Z^2)^(-1) ($CellContext`R^2 (-$CellContext`a^2 + \
$CellContext`R^2) $CellContext`X^2 + 
          2 $CellContext`a $CellContext`R^3 $CellContext`X $CellContext`Y + \
$CellContext`a^2 ($CellContext`a^2 + $CellContext`R^2) ($CellContext`R^2 - \
$CellContext`Z^2))}, 2, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "2"], " ", "R", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "R"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", "X", " ", "Y"}], "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["X", "2"], "-", 
               SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {$CellContext`c^(-4) $CellContext`M^2 $CellContext`R \
($CellContext`a^2 + $CellContext`R^2)^(-2) (-$CellContext`R \
(-$CellContext`a^2 + $CellContext`R^2) $CellContext`X $CellContext`Y + \
$CellContext`a $CellContext`R^2 ($CellContext`X^2 - \
$CellContext`Y^2))/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2)}, 2,
         5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", " ", "X"}], "+", 
             RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z", " ", 
           SuperscriptBox["G", "2"]}], 
          RowBox[{
           SuperscriptBox["c", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {-$CellContext`c^(-4) $CellContext`M^2 $CellContext`R \
($CellContext`a^2 + $CellContext`R^2)^(-1) ($CellContext`R $CellContext`X + \
$CellContext`a $CellContext`Y) $CellContext`Z/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2)}, 2, 5, 1],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"a", " ", "M", " ", 
             SuperscriptBox["R", "3"], " ", "X"}], ")"}], " ", "G"}], 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"a", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["R", "2"], " ", "X"}], ")"}], " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"a", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["R", "3"], " ", "X"}], ")"}], " ", 
          SuperscriptBox["G", "3"]}], 
         RowBox[{
          SuperscriptBox["c", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"a", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["R", "2"], " ", "X"}], ")"}], " ", 
          SuperscriptBox["G", "4"]}], 
         RowBox[{
          SuperscriptBox["c", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 1, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {(-2) $CellContext`a $CellContext`c^(-2) $CellContext`M \
$CellContext`R^3 ($CellContext`a^2 + $CellContext`R^2)^(-1) \
$CellContext`X/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), (-2) \
$CellContext`a $CellContext`c^(-4) $CellContext`M^2 $CellContext`R^2 \
($CellContext`a^2 + $CellContext`R^2)^(-1) $CellContext`X/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2), (-2) $CellContext`a $CellContext`c^(-6) \
$CellContext`M^3 $CellContext`R^3 ($CellContext`a^2 + $CellContext`R^2)^(-2) \
$CellContext`X/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2), (-2) \
$CellContext`a $CellContext`c^(-8) $CellContext`M^4 $CellContext`R^2 \
($CellContext`a^2 + $CellContext`R^2)^(-2) $CellContext`X/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2)}, 1, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "2"], " ", "R", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "R"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", "X", " ", "Y"}], "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["X", "2"], "-", 
               SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {$CellContext`c^(-4) $CellContext`M^2 $CellContext`R \
($CellContext`a^2 + $CellContext`R^2)^(-2) (-$CellContext`R \
(-$CellContext`a^2 + $CellContext`R^2) $CellContext`X $CellContext`Y + \
$CellContext`a $CellContext`R^2 ($CellContext`X^2 - \
$CellContext`Y^2))/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2)}, 2,
         5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "a", " ", 
              SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["a", "2"]}], "+", 
                SuperscriptBox["R", "2"]}], ")"}], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["R", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["R", "2"], "-", 
                SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["G", "2"]}], 
          RowBox[{
           SuperscriptBox["c", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {-$CellContext`c^(-4) $CellContext`M^2 ($CellContext`a^2 + \
$CellContext`R^2)^(-2) ($CellContext`R^4 + $CellContext`a^2 \
$CellContext`Z^2)^(-1) ((-2) $CellContext`a $CellContext`R^3 $CellContext`X \
$CellContext`Y + $CellContext`R^2 (-$CellContext`a^2 + $CellContext`R^2) \
$CellContext`Y^2 + $CellContext`a^2 ($CellContext`a^2 + $CellContext`R^2) \
($CellContext`R^2 - $CellContext`Z^2))}, 2, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "2"], " ", "R", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "X"}], "-", 
            RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z", " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {$CellContext`c^(-4) $CellContext`M^2 $CellContext`R \
($CellContext`a^2 + $CellContext`R^2)^(-1) ($CellContext`a $CellContext`X - \
$CellContext`R $CellContext`Y) $CellContext`Z/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2)}, 2, 5, 1],
       Editable->False]},
     {"0", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", " ", "X"}], "+", 
             RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z", " ", 
           SuperscriptBox["G", "2"]}], 
          RowBox[{
           SuperscriptBox["c", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {-$CellContext`c^(-4) $CellContext`M^2 $CellContext`R \
($CellContext`a^2 + $CellContext`R^2)^(-1) ($CellContext`R $CellContext`X + \
$CellContext`a $CellContext`Y) $CellContext`Z/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2)}, 2, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "2"], " ", "R", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "X"}], "-", 
            RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z", " ", 
          SuperscriptBox["G", "2"]}], 
         RowBox[{
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["Z", "2"]}]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {$CellContext`c^(-4) $CellContext`M^2 $CellContext`R \
($CellContext`a^2 + $CellContext`R^2)^(-1) ($CellContext`a $CellContext`X - \
$CellContext`R $CellContext`Y) $CellContext`Z/($CellContext`R^4 + \
$CellContext`a^2 $CellContext`Z^2)}, 2, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["Z", "2"], " ", 
           SuperscriptBox["G", "2"]}], 
          RowBox[{
           SuperscriptBox["c", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "G", "]"}], "5"],
         SeriesData[$CellContext`G, 0, {}, 2, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`G, 
        0, {-$CellContext`c^(-4) $CellContext`M^2 \
$CellContext`Z^2/($CellContext`R^4 + $CellContext`a^2 $CellContext`Z^2)}, 2, 
        5, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9935848617348843`*^9, 3.993584868418251*^9}, 
   3.9935849930571556`*^9, 3.9935851938782234`*^9, {3.9936011526777344`*^9, 
   3.9936011684342766`*^9}, 3.995363020087738*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"2e94427e-0e06-0144-b54a-\
618921846579"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "M", " ", 
         SuperscriptBox["R", "3"]}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", 
        SuperscriptBox["R", "3"], " ", "Y"}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", 
         SuperscriptBox["R", "3"], " ", "X"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", 
        SuperscriptBox["R", "3"], " ", "Y"}], 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", 
         SuperscriptBox["R", "3"], " ", "X"}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9935848617348843`*^9, 3.993584868418251*^9}, 
   3.9935849930571556`*^9, 3.9935851938782234`*^9, {3.9936011526777344`*^9, 
   3.9936011684342766`*^9}, 3.995363020170559*^9},
 CellLabel->
  "Out[34]//MatrixForm=",ExpressionUUID->"c5652219-e4b1-a147-8384-\
dae424b3d7ea"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["R", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["c", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["R", "2"], " ", "Y"}], 
       RowBox[{
        SuperscriptBox["c", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["R", "2"], " ", "X"}], 
        RowBox[{
         SuperscriptBox["c", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["R", "2"], " ", "Y"}], 
       RowBox[{
        SuperscriptBox["c", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["c", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "R"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", "X", " ", "Y"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["X", "2"], "-", 
             SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["M", "2"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", "X"}], "+", 
           RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
        RowBox[{
         SuperscriptBox["c", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["R", "2"], " ", "X"}], 
        RowBox[{
         SuperscriptBox["c", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "R"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", "X", " ", "Y"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["X", "2"], "-", 
             SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "a", " ", 
            SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], "+", 
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            SuperscriptBox["Y", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "-", 
              SuperscriptBox["Z", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["c", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "X"}], "-", 
          RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
       RowBox[{
        SuperscriptBox["c", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["M", "2"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", " ", "X"}], "+", 
           RowBox[{"a", " ", "Y"}]}], ")"}], " ", "Z"}], 
        RowBox[{
         SuperscriptBox["c", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "2"], " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "X"}], "-", 
          RowBox[{"R", " ", "Y"}]}], ")"}], " ", "Z"}], 
       RowBox[{
        SuperscriptBox["c", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["Z", "2"]}], 
        RowBox[{
         SuperscriptBox["c", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9935848617348843`*^9, 3.993584868418251*^9}, 
   3.9935849930571556`*^9, 3.9935851938782234`*^9, {3.9936011526777344`*^9, 
   3.9936011684342766`*^9}, 3.995363020259695*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"ecd0b631-f7b9-f444-a346-\
4f7763409c3e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["R", "3"]}], 
        RowBox[{
         SuperscriptBox["c", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["R", "3"], " ", "Y"}], 
       RowBox[{
        SuperscriptBox["c", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["R", "3"], " ", "X"}], 
        RowBox[{
         SuperscriptBox["c", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["R", "3"], " ", "Y"}], 
       RowBox[{
        SuperscriptBox["c", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["R", "3"], " ", "X"}], 
        RowBox[{
         SuperscriptBox["c", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9935848617348843`*^9, 3.993584868418251*^9}, 
   3.9935849930571556`*^9, 3.9935851938782234`*^9, {3.9936011526777344`*^9, 
   3.9936011684342766`*^9}, 3.9953630203408413`*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"1c306822-c400-fb45-8415-\
9573067e6ca7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["c", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["R", "2"], " ", "Y"}], 
       RowBox[{
        SuperscriptBox["c", "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["R", "2"], " ", "X"}], 
        RowBox[{
         SuperscriptBox["c", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["R", "2"], " ", "Y"}], 
       RowBox[{
        SuperscriptBox["c", "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["R", "2"], " ", "X"}], 
        RowBox[{
         SuperscriptBox["c", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9935848617348843`*^9, 3.993584868418251*^9}, 
   3.9935849930571556`*^9, 3.9935851938782234`*^9, {3.9936011526777344`*^9, 
   3.9936011684342766`*^9}, 3.9953630204347706`*^9},
 CellLabel->
  "Out[37]//MatrixForm=",ExpressionUUID->"57c62efa-c58d-274b-9e67-\
c4e59dc54503"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RSeries", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           SuperscriptBox["a", "2"]}], ")"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              SuperscriptBox["a", "2"]}], ")"}], "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["a", "2"], 
            SuperscriptBox["r", "2"], 
            SuperscriptBox["\[Mu]", "2"]}]}]]}], "2"]], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "Infinity", ",", "10"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"verify", " ", 
     SuperscriptBox["h", "00"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["I", "0"], "L"], ",", 
       SubscriptBox[
        SuperscriptBox["J", "0"], "L"]}], ")"}]}], "=", 
    SubscriptBox[
     SuperscriptBox["h", "00"], 
     RowBox[{"JL", "[", "1", "]"}]]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "M", " ", 
          SuperscriptBox["R", "3"]}], 
         RowBox[{
          SuperscriptBox["c", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], 
             SuperscriptBox["r", "2"], 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"R", "->", "RSeries"}], "}"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "M"}], 
        SuperscriptBox["c", "2"]]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "k"], " ", 
           SuperscriptBox["a", 
            RowBox[{"2", "k"}]]}], 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}]]], 
         RowBox[{"LegendreP", "[", 
          RowBox[{
           RowBox[{"2", "k"}], ",", "\[Mu]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "Simplify"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"verify", " ", 
     SuperscriptBox["h", "01"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["I", "0"], "L"], ",", 
       SubscriptBox[
        SuperscriptBox["J", "0"], "L"]}], ")"}]}], "=", 
    SubscriptBox[
     SuperscriptBox["h", "01"], 
     RowBox[{"JL", "[", "1", "]"}]]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"+", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", 
         SuperscriptBox["R", "3"], " ", "Y"}], 
        RowBox[{
         SuperscriptBox["c", "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], 
            SuperscriptBox["r", "2"], 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"R", "->", "RSeries"}], "}"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"+", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{"Y", "/", "r"}], ")"}]}], 
       SuperscriptBox["c", "2"]]}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          SuperscriptBox["a", 
           RowBox[{"2", "k"}]]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}], ")"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "2"}]]}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"LegendreP", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}], ",", "\[Mu]"}], "]"}], ",", 
          "\[Mu]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "Simplify"}]}], "Code",
 CellChangeTimes->{{3.9935852335850143`*^9, 3.99358527605122*^9}, {
  3.9935853065644283`*^9, 3.9935854161754704`*^9}, {3.9935855479745464`*^9, 
  3.9935856662646103`*^9}, {3.9935857633699913`*^9, 3.9935857676798687`*^9}, {
  3.9935858163098335`*^9, 3.9935858293702717`*^9}, {3.9935861149404144`*^9, 
  3.9935861673639927`*^9}, {3.993586228204706*^9, 3.993586410109514*^9}, {
  3.993586471635868*^9, 3.993586508583128*^9}, {3.993586656631817*^9, 
  3.9935866771586685`*^9}, {3.9935868530903606`*^9, 3.9935868802992916`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"0294be96-57ce-e247-9664-e90409c75e3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"r", "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Mu]", "2"]}], ")"}]}], 
    RowBox[{"2", " ", "r"}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"140", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"630", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "-", 
       RowBox[{"924", " ", 
        SuperscriptBox["\[Mu]", "6"]}], "+", 
       RowBox[{"429", " ", 
        SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["r", "7"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"315", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "-", 
       RowBox[{"2310", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{"6006", " ", 
        SuperscriptBox["\[Mu]", "6"]}], "-", 
       RowBox[{"6435", " ", 
        SuperscriptBox["\[Mu]", "8"]}], "+", 
       RowBox[{"2431", " ", 
        SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["r", "9"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "11"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, 0, Rational[1, 2] $CellContext`a^2 (-1 + $CellContext`\[Mu]^2), 0, 
    Rational[-1, 8] $CellContext`a^4 (1 - 6 $CellContext`\[Mu]^2 + 
     5 $CellContext`\[Mu]^4), 0, 
    Rational[1, 16] $CellContext`a^6 (-1 + 15 $CellContext`\[Mu]^2 - 
     35 $CellContext`\[Mu]^4 + 21 $CellContext`\[Mu]^6), 0, 
    Rational[-1, 128] $CellContext`a^8 (5 - 140 $CellContext`\[Mu]^2 + 
     630 $CellContext`\[Mu]^4 - 924 $CellContext`\[Mu]^6 + 
     429 $CellContext`\[Mu]^8), 0, 
    Rational[1, 256] $CellContext`a^10 (-7 + 315 $CellContext`\[Mu]^2 - 
     2310 $CellContext`\[Mu]^4 + 6006 $CellContext`\[Mu]^6 - 
     6435 $CellContext`\[Mu]^8 + 2431 $CellContext`\[Mu]^10)}, -1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9935856569826374`*^9, 3.993585666824045*^9}, 
   3.9935857733746414`*^9, 3.9935858175903473`*^9, {3.993586123811779*^9, 
   3.993586168065752*^9}, {3.9935862370771103`*^9, 3.9935862576119328`*^9}, {
   3.9935864010131416`*^9, 3.993586410931225*^9}, {3.9935864729886436`*^9, 
   3.9935865097990723`*^9}, {3.993586658756565*^9, 3.9935866781212406`*^9}, 
   3.9935868833326416`*^9, 3.9936011779847717`*^9, 3.9953630383306713`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"500e35a9-3448-854f-8d01-dee948df12b4"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "r"], "]"}], "13"],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {}, 13, 13, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9935856569826374`*^9, 3.993585666824045*^9}, 
   3.9935857733746414`*^9, 3.9935858175903473`*^9, {3.993586123811779*^9, 
   3.993586168065752*^9}, {3.9935862370771103`*^9, 3.9935862576119328`*^9}, {
   3.9935864010131416`*^9, 3.993586410931225*^9}, {3.9935864729886436`*^9, 
   3.9935865097990723`*^9}, {3.993586658756565*^9, 3.9935866781212406`*^9}, 
   3.9935868833326416`*^9, 3.9936011779847717`*^9, 3.9953630384234905`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"fbb0452c-821d-4743-8ec6-afbf7c1bd6c4"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "r"], "]"}], "15"],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {}, 15, 15, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9935856569826374`*^9, 3.993585666824045*^9}, 
   3.9935857733746414`*^9, 3.9935858175903473`*^9, {3.993586123811779*^9, 
   3.993586168065752*^9}, {3.9935862370771103`*^9, 3.9935862576119328`*^9}, {
   3.9935864010131416`*^9, 3.993586410931225*^9}, {3.9935864729886436`*^9, 
   3.9935865097990723`*^9}, {3.993586658756565*^9, 3.9935866781212406`*^9}, 
   3.9935868833326416`*^9, 3.9936011779847717`*^9, 3.995363038517124*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"8a9c060d-7738-a748-94ed-71afb83fbd9d"]
}, Open  ]],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"Verify", " ", "that", " ", 
     StyleBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", 
         RowBox[{"(", "2", ")"}]], "\[Mu]\[Nu]"], "[", 
       SubscriptBox[
        SuperscriptBox[
         StyleBox["Z",
          FontWeight->"Plain",
          FontSlant->"Plain"], "1"], "L"], "]"}],
      FontWeight->"Bold"]}], 
    StyleBox["+",
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{
      SuperscriptBox[
       SubscriptBox["h", 
        RowBox[{"(", "1", ")"}]], "\[Mu]\[Nu]"], "[", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox[
         StyleBox["I",
          FontSlant->"Plain"], "0"], "L"], ",", 
       SubscriptBox[
        SuperscriptBox[
         StyleBox["J",
          FontSlant->"Plain"], "0"], "L"]}], "]"}],
     FontWeight->"Bold"]}], 
   StyleBox["=",
    FontWeight->"Bold"], 
   StyleBox[
    SubscriptBox[
     SuperscriptBox["h", "\[Mu]\[Nu]"], 
     RowBox[{"JL", "[", "2", "]"}]],
    FontWeight->"Bold"]}], TraditionalForm], "\n", 
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CurlyPhi]", "1"], "i"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", 
      SuperscriptBox["c", "4"]]}], 
    RowBox[{
     UnderscriptBox["\[Sum]", 
      RowBox[{"l", ">=", "1"}]], 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], 
       RowBox[{"l", "!"}]], 
      FractionBox[
       RowBox[{"l", " ", 
        SubscriptBox["\[CurlyEpsilon]", "iab"]}], 
       RowBox[{"l", "+", "1"}]], 
      SubscriptBox[
       SuperscriptBox[
        StyleBox["Z",
         FontSlant->"Plain"], "1"], "l"], " ", 
      SubscriptBox[
       RowBox[{"(", 
        SubscriptBox["e", "z"], ")"}], 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         RowBox[{"b", " ", "L"}], "-", "1"}], "\[RightAngleBracket]"}]], " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{
         RowBox[{"a", " ", "L"}], "-", "1"}]], 
       RowBox[{"(", 
        FractionBox["1", "r"], ")"}]}]}]}]}]}], TraditionalForm], "\n", 
 FormBox[
  RowBox[{"=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", 
      SuperscriptBox["c", "4"]]}], 
    RowBox[{
     UnderscriptBox["\[Sum]", 
      RowBox[{"l", ">=", "1"}]], 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], 
       RowBox[{"l", "!"}]], 
      FractionBox["l", 
       RowBox[{"l", "+", "1"}]], 
      SubscriptBox[
       SuperscriptBox[
        StyleBox["Z",
         FontSlant->"Plain"], "1"], "l"], " ", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"l", "-", "1"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "1"}], ")"}], "!"}]}], 
       SuperscriptBox["r", 
        RowBox[{"l", "+", "1"}]]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["P", "l"], "\[Prime]"], "(", "\[Mu]", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["e", "z"], "\[Cross]", "n"}], ")"}], "i"]}]}]}]}], 
  TraditionalForm], "\n", 
 FormBox[
  RowBox[{"=", 
   RowBox[{
    FractionBox["4", 
     SuperscriptBox["c", "4"]], 
    RowBox[{
     UnderscriptBox["\[Sum]", 
      RowBox[{"l", ">=", "1"}]], 
     RowBox[{
      FractionBox[
       SubscriptBox[
        SuperscriptBox[
         StyleBox["Z",
          FontSlant->"Plain"], "1"], "l"], 
       RowBox[{"l", "+", "1"}]], 
      FractionBox["1", 
       SuperscriptBox["r", 
        RowBox[{"l", "+", "2"}]]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["P", "l"], "\[Prime]"], "(", "\[Mu]", ")"}], " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "Y"}], ",", "X", ",", "0"}], "}"}]}]}]}]}], 
  TraditionalForm]}], "Code",
 CellChangeTimes->{
  3.9925959559756794`*^9, {3.992595987873804*^9, 3.9925962337319527`*^9}, {
   3.9925962659923763`*^9, 3.992596509245798*^9}, {3.993586715026516*^9, 
   3.993586842573511*^9}, {3.993590308947586*^9, 3.99359032827911*^9}},
 FontFamily->"Times New Roman",
 FontWeight->"Normal",ExpressionUUID->"bacf5b9f-aca0-9341-9733-15bd3be6fcb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "verify", " ", "that", " ", "JL", " ", "has", " ", "gauge", " ", "moments",
     " ", 
    SubscriptBox[
     SuperscriptBox["Z", "1"], "L"]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"PD\[CurlyPhi]ij", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"huu1", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", "4"}], ",", 
           RowBox[{"2", ";;", "4"}]}], "]"}], "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"huu1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;", "4"}], ",", 
             RowBox[{"2", ";;", "4"}]}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"a", "->", 
            RowBox[{"-", "a"}]}], "}"}]}], ")"}]}], "2"], "//", 
      "Simplify"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"h", 
     RowBox[{"(", "2", ")"}], "ij", " ", "is", " ", "the", " ", "\"\<a\>\"", " ",
      "odd", " ", "part", " ", "of", " ", 
     RowBox[{"hJL", "[", "2", "]"}], "ij"}], "  ", "*)"}], "\n", 
   RowBox[{"PD\[CurlyPhi]ij", "//", "MatrixForm"}], "\n", 
   RowBox[{
    RowBox[{"\[CurlyPhi]i", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "Y"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             SuperscriptBox["m", "2"], 
             RowBox[{"2", "a"}]], 
            FractionBox["R", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["a", "2"]}]]}], "-", 
           RowBox[{
            FractionBox[
             SuperscriptBox["m", "2"], 
             RowBox[{"2", 
              SuperscriptBox["a", "2"]}]], 
            RowBox[{"ArcTan", "[", 
             FractionBox["a", "R"], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"X", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             SuperscriptBox["m", "2"], 
             RowBox[{"2", "a"}]], 
            FractionBox["R", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["a", "2"]}]]}], "-", 
           RowBox[{
            FractionBox[
             SuperscriptBox["m", "2"], 
             RowBox[{"2", 
              SuperscriptBox["a", "2"]}]], 
            RowBox[{"ArcTan", "[", 
             FractionBox["a", "R"], "]"}]}]}], ")"}]}], ",", "0"}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{"R", "->", 
        RowBox[{"R", "[", 
         RowBox[{"X", ",", "Y", ",", "Z"}], "]"}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"AA1", "=", 
     RowBox[{
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "X"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "Y"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "Z"}], "]"}]},
         {
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "X"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "Y"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "Z"}], "]"}]},
         {
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "X"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "X"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CurlyPhi]i", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "X"}], "]"}]}
        }], "\[NoBreak]", ")"}], "/.", "ruleR1"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"AA2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"AA1", "+", 
         RowBox[{"Transpose", "[", "AA1", "]"}], "-", 
         RowBox[{
          RowBox[{"Tr", "[", "AA1", "]"}], "*", 
          RowBox[{"DiagonalMatrix", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}]}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "->", "R"}], "}"}]}], "//",
       "Simplify"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"AA2", "-", "PD\[CurlyPhi]ij"}], "//", "SimplifyXY"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"h", 
     RowBox[{"(", "2", ")"}], "ij", " ", "is", " ", "generated", " ", "by", " ", 
     RowBox[{"\[CurlyPhi]i", "[", 
      SubscriptBox[
       SuperscriptBox["Z", "1"], "L"], "]"}]}], "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"RSeries", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "-", 
            SuperscriptBox["a", "2"]}], ")"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "-", 
               SuperscriptBox["a", "2"]}], ")"}], "2"], "+", 
            RowBox[{"4", 
             SuperscriptBox["a", "2"], 
             SuperscriptBox["r", "2"], 
             SuperscriptBox["\[Mu]", "2"]}]}]]}], "2"]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "Infinity", ",", "16"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyPhi]i", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"X", ",", "Y", ",", "Z"}], "]"}], "->", "RSeries"}], 
        "}"}]}], ")"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          SubscriptBox["Z", "l"], " ", "X"}], 
         RowBox[{
          SuperscriptBox["c", "4"], 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], 
          SuperscriptBox["r", 
           RowBox[{"l", "+", "2"}]]}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"LegendreP", "[", 
           RowBox[{"l", ",", "\[Mu]"}], "]"}], ",", "\[Mu]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "16", ",", "2"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}], "\n", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{"%", ",", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}]}], "]"}], "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["Z", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}]], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "\n", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["Z", "l"], "->", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        FractionBox[
         RowBox[{"l", "+", "1"}], "2"]], 
       FractionBox[
        RowBox[{"l", "+", "1"}], 
        RowBox[{"4", "l", 
         RowBox[{"(", 
          RowBox[{"l", "+", "2"}], ")"}]}]], 
       SuperscriptBox["M", "2"], 
       SuperscriptBox["c", "4"], 
       SuperscriptBox["a", "l"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "13", ",", "2"}], "}"}]}], 
    "]"}]}]}]], "Code",
 CellChangeTimes->{{3.9935531892145042`*^9, 3.9935531909979305`*^9}, {
   3.993553244208786*^9, 3.993553495078005*^9}, {3.9935535286414013`*^9, 
   3.9935537767343674`*^9}, 3.9935846244038696`*^9, {3.993586957067011*^9, 
   3.993587049184126*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8188f273-bba6-824f-812c-a615915c418f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"a", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["R", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["X", "2"], "-", 
          SuperscriptBox["Y", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"a", " ", 
         SuperscriptBox["m", "2"], " ", "R", " ", "Y", " ", "Z"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}]},
     {
      FractionBox[
       RowBox[{"a", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["R", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["X", "2"], "-", 
          SuperscriptBox["Y", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["R", "3"], " ", "X", " ", "Y"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"a", " ", 
        SuperscriptBox["m", "2"], " ", "R", " ", "X", " ", "Z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"a", " ", 
         SuperscriptBox["m", "2"], " ", "R", " ", "Y", " ", "Z"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"a", " ", 
        SuperscriptBox["m", "2"], " ", "R", " ", "X", " ", "Z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["Z", "2"]}]}], ")"}]}]], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.993553499380684*^9, 3.993553560874975*^9, {3.9935537173893795`*^9, 
   3.9935537774104404`*^9}, 3.9935846254792366`*^9, 3.993584666831972*^9, 
   3.993601181221924*^9, 3.9953631330723267`*^9},
 CellLabel->
  "Out[42]//MatrixForm=",ExpressionUUID->"ff5209b3-2cb4-404f-bd40-\
6c22fcf82bd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993553499380684*^9, 3.993553560874975*^9, {3.9935537173893795`*^9, 
   3.9935537774104404`*^9}, 3.9935846254792366`*^9, 3.993584666831972*^9, 
   3.993601181221924*^9, 3.995363133163471*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"71b59350-56d5-cc44-8670-6162c6ef4fbe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", "a", " ", 
      SuperscriptBox["m", "2"], " ", "X"}], "-", 
     FractionBox[
      RowBox[{"2", " ", "X", " ", 
       SubscriptBox["Z", "1"]}], 
      SuperscriptBox["c", "4"]]}], 
    SuperscriptBox["r", "3"]], "+", 
   FractionBox[
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"15", " ", 
        SubscriptBox["Z", "3"]}]}], ")"}]}], 
    RowBox[{"10", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["r", "5"]}]], "-", 
   FractionBox[
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["a", "5"], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"70", " ", 
        SubscriptBox["Z", "5"]}]}], ")"}]}], 
    RowBox[{"56", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["r", "7"]}]], "+", 
   FractionBox[
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "-", 
       RowBox[{"495", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{"429", " ", 
        SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "7"], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"63", " ", 
        SubscriptBox["Z", "7"]}]}], ")"}]}], 
    RowBox[{"288", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["r", "9"]}]], "-", 
   FractionBox[
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"308", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"2002", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "-", 
       RowBox[{"4004", " ", 
        SuperscriptBox["\[Mu]", "6"]}], "+", 
       RowBox[{"2431", " ", 
        SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["a", "9"], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"198", " ", 
        SubscriptBox["Z", "9"]}]}], ")"}]}], 
    RowBox[{"1408", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["r", "11"]}]], "+", 
   FractionBox[
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "+", 
       RowBox[{"1365", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "-", 
       RowBox[{"13650", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{"46410", " ", 
        SuperscriptBox["\[Mu]", "6"]}], "-", 
       RowBox[{"62985", " ", 
        SuperscriptBox["\[Mu]", "8"]}], "+", 
       RowBox[{"29393", " ", 
        SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["a", "11"], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"143", " ", 
        SubscriptBox["Z", "11"]}]}], ")"}]}], 
    RowBox[{"3328", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["r", "13"]}]], "-", 
   FractionBox[
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{"33", "-", 
       RowBox[{"2970", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"42075", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "-", 
       RowBox[{"213180", " ", 
        SuperscriptBox["\[Mu]", "6"]}], "+", 
       RowBox[{"479655", " ", 
        SuperscriptBox["\[Mu]", "8"]}], "-", 
       RowBox[{"490314", " ", 
        SuperscriptBox["\[Mu]", "10"]}], "+", 
       RowBox[{"185725", " ", 
        SuperscriptBox["\[Mu]", "12"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["a", "13"], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"390", " ", 
        SubscriptBox["Z", "13"]}]}], ")"}]}], 
    RowBox[{"15360", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["r", "15"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"139264", " ", 
      SuperscriptBox["c", "4"], " ", 
      SuperscriptBox["r", "17"]}]], 
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "429"}], "+", 
       RowBox[{"51051", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "-", 
       RowBox[{"969969", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{"6789783", " ", 
        SuperscriptBox["\[Mu]", "6"]}], "-", 
       RowBox[{"22309287", " ", 
        SuperscriptBox["\[Mu]", "8"]}], "+", 
       RowBox[{"37182145", " ", 
        SuperscriptBox["\[Mu]", "10"]}], "-", 
       RowBox[{"30421755", " ", 
        SuperscriptBox["\[Mu]", "12"]}], "+", 
       RowBox[{"9694845", " ", 
        SuperscriptBox["\[Mu]", "14"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["a", "15"], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"255", " ", 
        SubscriptBox["Z", "15"]}]}], ")"}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "19"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 3, 19, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Rational[-1, 3] $CellContext`a $CellContext`m^2 $CellContext`X - 
    2 $CellContext`c^(-4) $CellContext`X Subscript[$CellContext`Z, 1], 0, 
    Rational[1, 10] $CellContext`c^(-4) $CellContext`X (-1 + 
     5 $CellContext`\[Mu]^2) ($CellContext`a^3 $CellContext`c^4 \
$CellContext`m^2 - 15 Subscript[$CellContext`Z, 3]), 0, 
    Rational[-1, 56] $CellContext`c^(-4) $CellContext`X (1 - 
     14 $CellContext`\[Mu]^2 + 21 $CellContext`\[Mu]^4) (
     3 $CellContext`a^5 $CellContext`c^4 $CellContext`m^2 + 
     70 Subscript[$CellContext`Z, 5]), 0, 
    Rational[1, 288] $CellContext`c^(-4) $CellContext`X (-5 + 
     135 $CellContext`\[Mu]^2 - 495 $CellContext`\[Mu]^4 + 
     429 $CellContext`\[Mu]^6) (
     2 $CellContext`a^7 $CellContext`c^4 $CellContext`m^2 - 63 
     Subscript[$CellContext`Z, 7]), 0, 
    Rational[-1, 1408] $CellContext`c^(-4) $CellContext`X (7 - 
     308 $CellContext`\[Mu]^2 + 2002 $CellContext`\[Mu]^4 - 
     4004 $CellContext`\[Mu]^6 + 2431 $CellContext`\[Mu]^8) (
     5 $CellContext`a^9 $CellContext`c^4 $CellContext`m^2 + 
     198 Subscript[$CellContext`Z, 9]), 0, 
    Rational[1, 3328] $CellContext`c^(-4) $CellContext`X (-21 + 
     1365 $CellContext`\[Mu]^2 - 13650 $CellContext`\[Mu]^4 + 
     46410 $CellContext`\[Mu]^6 - 62985 $CellContext`\[Mu]^8 + 
     29393 $CellContext`\[Mu]^10) (
     3 $CellContext`a^11 $CellContext`c^4 $CellContext`m^2 - 143 
     Subscript[$CellContext`Z, 11]), 0, 
    Rational[-1, 15360] $CellContext`c^(-4) $CellContext`X (33 - 
     2970 $CellContext`\[Mu]^2 + 42075 $CellContext`\[Mu]^4 - 
     213180 $CellContext`\[Mu]^6 + 479655 $CellContext`\[Mu]^8 - 
     490314 $CellContext`\[Mu]^10 + 185725 $CellContext`\[Mu]^12) (
     7 $CellContext`a^13 $CellContext`c^4 $CellContext`m^2 + 
     390 Subscript[$CellContext`Z, 13]), 0, 
    Rational[1, 139264] $CellContext`c^(-4) $CellContext`X (-429 + 
     51051 $CellContext`\[Mu]^2 - 969969 $CellContext`\[Mu]^4 + 
     6789783 $CellContext`\[Mu]^6 - 22309287 $CellContext`\[Mu]^8 + 
     37182145 $CellContext`\[Mu]^10 - 30421755 $CellContext`\[Mu]^12 + 
     9694845 $CellContext`\[Mu]^14) (
     4 $CellContext`a^15 $CellContext`c^4 $CellContext`m^2 - 255 
     Subscript[$CellContext`Z, 15])}, 3, 19, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.993553499380684*^9, 3.993553560874975*^9, {3.9935537173893795`*^9, 
   3.9935537774104404`*^9}, 3.9935846254792366`*^9, 3.993584666831972*^9, 
   3.993601181221924*^9, 3.995363134847563*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"ca60d9f1-96ad-ad48-a8ae-192933a3ab4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["Z", "1"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], " ", "a", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["m", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "3"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "15"], " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["m", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "5"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "70"]}], " ", 
     SuperscriptBox["a", "5"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["m", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "7"], "\[Rule]", 
    RowBox[{
     FractionBox["2", "63"], " ", 
     SuperscriptBox["a", "7"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["m", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "9"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5", "198"]}], " ", 
     SuperscriptBox["a", "9"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["m", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "11"], "\[Rule]", 
    RowBox[{
     FractionBox["3", "143"], " ", 
     SuperscriptBox["a", "11"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["m", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "13"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7", "390"]}], " ", 
     SuperscriptBox["a", "13"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["m", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993553499380684*^9, 3.993553560874975*^9, {3.9935537173893795`*^9, 
   3.9935537774104404`*^9}, 3.9935846254792366`*^9, 3.993584666831972*^9, 
   3.993601181221924*^9, 3.995363134934412*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"92820b6a-eabd-0241-bb91-c6f11b4883c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["Z", "1"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], " ", "a", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["M", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "3"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "15"], " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["M", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "5"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "70"]}], " ", 
     SuperscriptBox["a", "5"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["M", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "7"], "\[Rule]", 
    RowBox[{
     FractionBox["2", "63"], " ", 
     SuperscriptBox["a", "7"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["M", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "9"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5", "198"]}], " ", 
     SuperscriptBox["a", "9"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["M", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "11"], "\[Rule]", 
    RowBox[{
     FractionBox["3", "143"], " ", 
     SuperscriptBox["a", "11"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["M", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["Z", "13"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7", "390"]}], " ", 
     SuperscriptBox["a", "13"], " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["M", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993553499380684*^9, 3.993553560874975*^9, {3.9935537173893795`*^9, 
   3.9935537774104404`*^9}, 3.9935846254792366`*^9, 3.993584666831972*^9, 
   3.993601181221924*^9, 3.995363135020464*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"ab41d9b4-1323-8940-9c30-1324261efc33"]
}, Open  ]]
},
WindowSize->{1140, 639.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.3 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (2025\:5e747\:67088\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"98c0a7f4-b2b7-e247-9884-92e01a55979f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1460, 33, 6995, 205, 324, "Code",ExpressionUUID->"170b0aab-7513-1341-9f34-5ce6e9fe7e4c"],
Cell[8458, 240, 11309, 318, 521, "Code",ExpressionUUID->"61a5d83e-16a2-804e-ac8f-b3fba5d7ffd6"],
Cell[CellGroupData[{
Cell[19792, 562, 1602, 48, 179, "Code",ExpressionUUID->"b3418452-8b51-e542-ba64-ee15d8d571cf"],
Cell[21397, 612, 120712, 3196, 214, "Output",ExpressionUUID->"9f50f268-1640-c644-b2e4-62165c22c937"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142146, 3813, 8286, 219, 534, "Code",ExpressionUUID->"95253be3-64ab-c64d-af73-ce243402c270"],
Cell[150435, 4034, 222, 3, 41, "Output",ExpressionUUID->"882a2bd4-d55f-6947-9c5f-ab51dcea7d0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150694, 4042, 33737, 902, 1186, "Code",ExpressionUUID->"4f69bdd5-5e69-0443-88c4-4e61f9eac796"],
Cell[184434, 4946, 665, 15, 41, "Output",ExpressionUUID->"c04a4557-083e-b448-a945-9d8e9344f06f"],
Cell[185102, 4963, 15453, 455, 214, "Output",ExpressionUUID->"3aa1e821-18f6-b64e-883e-734ab1021bd5"],
Cell[200558, 5420, 667, 15, 41, "Output",ExpressionUUID->"5798a623-98fe-a045-b445-3b3ff8870ceb"],
Cell[201228, 5437, 913, 26, 74, "Output",ExpressionUUID->"40d1672d-e67c-2246-b7b8-159f724b53a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202178, 5468, 13464, 372, 453, "Code",ExpressionUUID->"7f936086-eae3-4f49-a7ca-a643fec4c114"],
Cell[215645, 5842, 438, 10, 41, "Output",ExpressionUUID->"71923fde-bf19-df46-a3e3-fcd71bb5baab"],
Cell[216086, 5854, 618, 14, 41, "Output",ExpressionUUID->"c5476f5c-0c33-0045-9b6b-ebdef05d2b0e"],
Cell[216707, 5870, 11396, 345, 211, "Output",ExpressionUUID->"d88571ff-1663-5b42-96e0-6c73cb599ced"]
}, Open  ]],
Cell[228118, 6218, 14564, 412, 705, "Code",ExpressionUUID->"ac7d37da-a51a-864f-bda2-14e979c385d6"],
Cell[CellGroupData[{
Cell[242707, 6634, 1482, 42, 88, "Code",ExpressionUUID->"138d6353-5553-524b-a123-ae196fa10329"],
Cell[244192, 6678, 286, 5, 41, "Output",ExpressionUUID->"0ed68455-b95f-d94d-94cd-7617613ec4db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244515, 6688, 2476, 75, 299, "Code",ExpressionUUID->"c52fe413-396b-9b4f-a366-03412c10123a"],
Cell[246994, 6765, 32972, 864, 211, "Output",ExpressionUUID->"2e94427e-0e06-0144-b54a-618921846579"],
Cell[279969, 7631, 3262, 97, 181, "Output",ExpressionUUID->"c5652219-e4b1-a147-8384-dae424b3d7ea"],
Cell[283234, 7730, 11364, 344, 211, "Output",ExpressionUUID->"ecd0b631-f7b9-f444-a346-4f7763409c3e"],
Cell[294601, 8076, 3692, 110, 181, "Output",ExpressionUUID->"1c306822-c400-fb45-8415-9573067e6ca7"],
Cell[298296, 8188, 3897, 116, 184, "Output",ExpressionUUID->"57c62efa-c58d-274b-9e67-c4e59dc54503"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302230, 8309, 5326, 165, 329, "Code",ExpressionUUID->"0294be96-57ce-e247-9664-e90409c75e3f"],
Cell[307559, 8476, 3582, 96, 118, "Output",ExpressionUUID->"500e35a9-3448-854f-8d01-dee948df12b4"],
Cell[311144, 8574, 744, 14, 57, "Output",ExpressionUUID->"fbb0452c-821d-4743-8ec6-afbf7c1bd6c4"],
Cell[311891, 8590, 742, 14, 57, "Output",ExpressionUUID->"8a9c060d-7738-a748-94ed-71afb83fbd9d"]
}, Open  ]],
Cell[312648, 8607, 4269, 147, 232, "Code",ExpressionUUID->"bacf5b9f-aca0-9341-9733-15bd3be6fcb2"],
Cell[CellGroupData[{
Cell[316942, 8758, 8461, 250, 551, "Code",ExpressionUUID->"8188f273-bba6-824f-812c-a615915c418f"],
Cell[325406, 9010, 5055, 154, 163, "Output",ExpressionUUID->"ff5209b3-2cb4-404f-bd40-6c22fcf82bd4"],
Cell[330464, 9166, 554, 13, 41, "Output",ExpressionUUID->"71b59350-56d5-cc44-8670-6162c6ef4fbe"],
Cell[331021, 9181, 8589, 232, 303, "Output",ExpressionUUID->"ca60d9f1-96ad-ad48-a8ae-192933a3ab4b"],
Cell[339613, 9415, 1919, 59, 101, "Output",ExpressionUUID->"92820b6a-eabd-0241-bb91-c6f11b4883c2"],
Cell[341535, 9476, 1919, 59, 101, "Output",ExpressionUUID->"ab41d9b4-1323-8940-9c30-1324261efc33"]
}, Open  ]]
}
]
*)


